Prioritized League Reinforcement Learning for Large-Scale Heterogeneous Multiagent Systems

Large-scale heterogeneous multiagent systems feature various realistic factors in the real world, such as agents with diverse abilities and overall system cost. In comparison to homogeneous systems, heterogeneous systems offer significant practical advantages. Nonetheless, they also present challenges for multiagent reinforcement learning, including addressing the non-stationary problem and managing an imbalanced number of agents with different types. We propose a Prioritized Heterogeneous League Reinforcement Learning (PHLRL) method to address large-scale heterogeneous cooperation problems. PHLRL maintains a record of various policies that agents have explored during their training and establishes a heterogeneous league consisting of diverse policies to aid in future policy optimization. Furthermore, we design a prioritized policy gradient approach to compensate for the gap caused by differences in the number of different types of agents. Next, we use Unreal Engine to design a large-scale heterogeneous cooperation benchmark named Large-Scale Multiagent Operation (LSMO), which is a complex two-team competition scenario that requires collaboration from both ground and airborne agents. We use experiments to show that PHLRL outperforms state-of-the-art methods, including QTRAN and QPLEX in LSMO.

==> del_temp.py <==
import os

def delete_tex_files(folder_path):
    for foldername, subfolders, filenames in os.walk(folder_path):
        for filename in filenames:
            if (filename.endswith(".aux") or filename.endswith(".log") 
                or filename.endswith(".out") or filename.endswith(".gz") 
                or filename.endswith(".bbl") or filename.endswith(".blg") 
                or filename.endswith(".fdb_latexmk") or filename.endswith(".fls")
                or filename.endswith(".synctex.gz") or filename.endswith(".toc")):

                os.remove(os.path.join(foldername, filename))
                print(f"Deleted {filename} in {foldername}")


delete_tex_files('./')

==> manu_diff.py <==
import os, shutil, stat, fnmatch, time
reverse_commit = '5653ed1'  
main_file = 'tnnls'
input('确认已经git commit?')
time_mark = time.strftime("%m-%d", time.localtime())

def rmtree(top):
    for root, dirs, files in os.walk(top, topdown=False):
        for name in files:
            filename = os.path.join(root, name)
            os.chmod(filename, stat.S_IWUSR)
            os.remove(filename)
        for name in dirs:
            os.rmdir(os.path.join(root, name))
    os.rmdir(top)      

try: rmtree('./manu_diff')
except: pass
os.makedirs('./manu_diff')

name = 'old'
res = os.system(f'git checkout  -f {reverse_commit}')
assert res == 0
def ignore_fn(src, names):
    print(f'copy {src}')
    exclude = ['.git','manu_diff','trash','*.log','*.bbl','*(busy)*', "*.aux", "*.blg", "*.fdb_latexmk", "*.fls", "*.ai", "*.synctex.gz"]
    ignored_names = []
    for k in names:
        ignore = False
        for n in exclude:
            if fnmatch.fnmatch(k, n): 
                ignore = True
                break
        if ignore: 
            ignored_names.append(k)
    return ignored_names
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

reverse_commit = 'master'
name = 'new'
os.system(f'git checkout -f {reverse_commit}')
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

name = 'diff'
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

shutil.copy(f'./manu_diff/new/{main_file}.tex', f'./manu_diff/old/{main_file}.tex')

input('inseart files finished, press enter')


os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'bibtex {main_file}.aux'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'bibtex {main_file}.aux'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
# latexdiff --append-safecmd=subfile ./manu_diff/old/annoy_commit.tex  ./manu_diff/new/annoy_commit.tex --flatten > ./manu_diff/diff/000_diff.tex


print(    f'latexdiff --encoding=utf8 --append-safecmd=subfile ./manu_diff/old/{main_file}.tex  ./manu_diff/new/{main_file}.tex --flatten > ./manu_diff/diff/0000000_diff.tex')
os.system(f'latexdiff --encoding=utf8 --append-safecmd=subfile ./manu_diff/old/{main_file}.tex  ./manu_diff/new/{main_file}.tex --flatten > ./manu_diff/diff/0000000_diff.tex')

os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'bibtex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')

shutil.copy(f'./manu_diff/diff/0000000_diff.pdf', f'./付清旭_{main_file}_{time_mark}_修改位置高亮.pdf')
shutil.copy(f'./manu_diff/new/{main_file}.pdf',   f'./付清旭_{main_file}_{time_mark}_修改后.pdf')


==> remove_line_break.py <==
import re

def main(in_file):
    # run 1
    # run 1
    # run 1
    with open(in_file, 'r', encoding='utf8') as f:
        lines = f.readlines()
    lines = [line.strip(' ') for line in lines]

    for i, line in enumerate(lines):
        # remove latex comment
        if in_file.endswith('.tex'):
            lines[i] = lines[i].split('%', 1)[0]
        # such as \section{xxxx}
        if lines[i].endswith('}\n'):
            continue
        # empty line, ignore
        if lines[i].startswith('\n'):
            continue
        # remove line breaks
        if i+1 >= len(lines):
            break
        if not lines[i+1].startswith('\n'):
            lines[i] = lines[i].replace('\n', ' ')


    with open(in_file+'.nobreak.md', 'w') as f:
        f.writelines(lines)


    # run 2
    # run 2
    # run 2
    in_file = in_file+'.nobreak.md'
    with open(in_file, 'r') as f:
        lines = f.readlines()
    lines = [line.strip(' ') for line in lines]

    def remove_eq(line):
        return re.sub(r'\$\$(.*?)\$\$', r'EQUATION', line)
        
    def remove_eq_s(line):
        return re.sub(r'\$(.*?)\$', r'EQ', line)

    for i, line in enumerate(lines):
        # empty line, ignore
        if lines[i].startswith('\n'):
            continue
        # remove equation
        if '$$' in lines[i]:
            lines[i] = remove_eq(lines[i])
        # remove equation
        if '$' in lines[i]:
            lines[i] = remove_eq_s(lines[i])
        # replace textbf with its content
        lines[i] = re.sub(r'\\textbf{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\section{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\subsection{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\subsubsection{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'~\\ref{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'.\\ref{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'\\label{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'\\cite{(.*?)}', r'(CITE)', lines[i])
        # remove extra space
        lines[i] = lines[i].replace('  ', ' ')

    with open(in_file, 'w') as f:
        f.writelines(lines)


in_file = [
    "tex/1-abs.tex",
    "tex/2-intro.tex",
    "tex/3-preliminaries.tex",
    "tex/4-cause_of_dr.tex",
    "tex/5-policyrsn.tex",
    "tex/6-exp_results.tex",
    "tex/7-conclusion.tex",
    "tex/8-apendix_real.tex",
]

for f in in_file:
    main(f)




